A study on more realistic room simulation for far-field keyword spotting

We investigate the impact of more realistic room simulation for training far-field keyword spotting systems without fine-tuning on in-domain data. To this end, we study the impact of incorporating the following factors in the room impulse response (RIR) generation: air absorption, surface- and frequency-dependent coefficients of real materials, and stochastic ray tracing. Through an ablation study, a wake word task is used to measure the impact of these factors in comparison with a ground-truth set of measured RIRs. On a hold-out set of re-recordings under clean and noisy far-field conditions, we demonstrate up to $35.8\%$ relative improvement over the commonly-used (single absorption coefficient) image source method. Source code is made available in the Pyroomacoustics package, allowing others to incorporate these techniques in their work.

==> results/apsipa.py <==
import numpy as np
import matplotlib
import matplotlib.pyplot as plt
import os
from collections import OrderedDict

font = {'family' : 'Helvetica',
        'weight' : 'normal',
        'size'   : 18}
matplotlib.rc('font', **font)


# define conditions
condition_ylim = {
	"clean": [0, 0.02],
	"speech": [0.05, 0.2],
	"non_speech": [0.025, 0.2],
	"speech_2dB": [0.10, 0.4],
	"non_speech_2dB": [0.05, 0.3],
}
relative_rir = "ReverbDB"
# relative_rir = "ISM"
std_fact = 3.0
plot_std = False

avg_rel_improv = dict()
avg_rel_improv_std = dict()
for _condition in condition_ylim.keys():

	print("CONDITION : {}".format(_condition))

	YLIM = condition_ylim[_condition]

	# get relevant curves
	XLIM = 0.5
	desired_fah = 0.125
	## PAPER plot
	rir_types = OrderedDict([
		("ReverbDB", "BUTReverb"),
		("ISM", "SIM_BUTReverb_ism17"),
		# ("ISM AIR", "SIM_BUTReverb_ism17_air"),
		# ("ISM MAT", "SIM_BUTReverb_ism17_freq_dep"),
		("ISM MAT AIR", "SIM_BUTReverb_ism17_freq_dep_air"),
		# ("SRT", "SIM_BUTReverb_srt"),
		# ("SRT [11]", "SIM_BUTReverb_pygsound"),
		# ("SRT AIR", "SIM_BUTReverb_srt_air"),
		# ("SRT MAT", "SIM_BUTReverb_srt_freq_dep"),
		# ("SRT MAT AIR", "SIM_BUTReverb_srt_freq_dep_air"),
		("HYB", "SIM_BUTReverb_hyb17"),
		# ("HYB AIR", "SIM_BUTReverb_hyb17_air"),
		# ("HYB MAT", "SIM_BUTReverb_hyb17_freq_dep"),
		("HYB MAT AIR", "SIM_BUTReverb_hyb17_freq_dep_air"),
		
	])
	# rir_types = OrderedDict([
	# 	# ("ReverbDB", "BUTReverb"),
	# 	("ISM", "SIM_BUTReverb_ism17"),
	# 	("ISM AIR", "SIM_BUTReverb_ism17_air"),
	# 	("ISM MAT", "SIM_BUTReverb_ism17_freq_dep"),
	# 	("ISM MAT AIR", "SIM_BUTReverb_ism17_freq_dep_air"),
	# 	("SRT", "SIM_BUTReverb_srt"),
	# 	("SRT [11]", "SIM_BUTReverb_pygsound"),
	# 	("SRT AIR", "SIM_BUTReverb_srt_air"),
	# 	("SRT MAT", "SIM_BUTReverb_srt_freq_dep"),
	# 	("SRT MAT AIR", "SIM_BUTReverb_srt_freq_dep_air"),
	# 	("HYB", "SIM_BUTReverb_hyb17"),
	# 	("HYB AIR", "SIM_BUTReverb_hyb17_air"),
	# 	("HYB MAT", "SIM_BUTReverb_hyb17_freq_dep"),
	# 	("HYB MAT AIR", "SIM_BUTReverb_hyb17_freq_dep_air"),
	# ])
	markers = ['o', '^', 'v', 'x', '>', '<', 'D', '+', 'o', '^', 'v', 'x', '>', '<', 'D', '+']

	# plot curves
	x_vals = np.arange(0., 10., 0.01)
	plt.figure()
	_rel_improv = dict()
	_rel_improv_std = dict()
	frr = dict()
	frr_std = dict()
	for idx, _key in enumerate(rir_types.keys()):

		# load data
		fp = os.path.join("curves_apsipa", _condition, rir_types[_key] + ".npz")
		y_vals = np.load(fp)["frr"]

		# get FRR at desired FAH
		fah_idx = np.argmin(abs(x_vals - desired_fah))
		frr[_key] = y_vals[fah_idx]
		diff = frr[relative_rir] - frr[_key]
		_rel_improv[_key] = diff / frr[relative_rir] * 100

		# correspond standard deviation, https://en.wikipedia.org/wiki/Propagation_of_uncertainty#Example_formulae
		std_fp = os.path.join("curves_apsipa", _condition, rir_types[_key] + "_std.npz")
		std_vals = std_fact * np.load(std_fp)["frr"]
		frr_std[_key] = std_vals[fah_idx]
		sub_std = np.sqrt(frr_std[_key]**2 + frr_std[relative_rir]**2)
		div_std = np.sqrt( (frr_std[_key] / frr[_key])**2 + (frr_std[relative_rir] / frr[relative_rir])**2 ) * abs(diff)
		_rel_improv_std[_key] = div_std * 100

		print("{} - frr : {}, relative improvement : {} +/- {}".format(_key, frr[_key], _rel_improv[_key], _rel_improv_std[_key]))

		# plot
		plt.plot(x_vals, y_vals, label=_key, marker=markers[idx])

		if plot_std:
			ax = plt.gca()
			ax.fill_between(x_vals, (y_vals-std_vals), (y_vals+std_vals), alpha=.2)

	# global plot paramters
	plt.legend(loc="upper right")
	plt.axvline(x=desired_fah, color='k', linestyle='--', label="FAH = {}".format(desired_fah))
	plt.xlabel("False alarms per hour")
	plt.xlim([0, XLIM])
	plt.ylabel("False rejection rate")
	plt.ylim(YLIM)
	plt.title(_condition)
	plt.grid()
	plt.tight_layout()
	plt.savefig("apsipa_{}_det.png".format(_condition))

	# keep track for average improvement
	for _key in _rel_improv.keys():
		if _key in avg_rel_improv:
			avg_rel_improv[_key].append(_rel_improv[_key])
			avg_rel_improv_std[_key].append(_rel_improv_std[_key])
		else:
			avg_rel_improv[_key] = [_rel_improv[_key]]
			avg_rel_improv_std[_key] = [_rel_improv_std[_key]]

	print("\n")

print("AVERAGE IMPROVEMENT RELATIVE TO {}".format(relative_rir))
for _key in avg_rel_improv.keys():
	avg_std =  np.sqrt(sum(np.array(avg_rel_improv_std[_key])**2)) / len(avg_rel_improv_std[_key])
	print("{} : {} +/ {}".format(_key, np.mean(avg_rel_improv[_key]), avg_std))






==> results/experiment1_plot.py <==
import numpy as np
import matplotlib
import matplotlib.pyplot as plt
import os
from collections import OrderedDict

font = {'family' : 'Helvetica',
        'weight' : 'normal',
        'size'   : 12}
matplotlib.rc('font', **font)


# define conditions
condition_ylim = {
	"clean": 1,
	"62_speech_57": 25,
	"62_sounds_57": 15,
	"67_speech_65": 50,
	"67_sounds_65": 30
}
relative_rir = "ISM T60"

avg_rel_improv = dict()
for _condition in condition_ylim.keys():

	print("CONDITION : {}".format(_condition))

	YLIM = condition_ylim[_condition]

	# get relevant curves
	XLIM = 0.5
	desired_fah = 0.125
	rir_types = OrderedDict([
		("ISM T60", "ism.npz"),
		("HYB T60", "srt.npz"),
		("ISM MAT", "ism_materials.npz"),
		# ("SRT MAT", "srt_materials.npz"),
	])
	markers = ['o', '^', 'v', 'x']

	# plot curves
	x_vals = np.arange(0., 10., 0.01)
	plt.figure()
	_rel_improv = dict()
	frr = dict()
	for idx, _key in enumerate(rir_types.keys()):

		# load data
		fp = os.path.join("curves", _condition, rir_types[_key])
		data = np.load(fp)
		y_vals = data["y_vals"]

		# get FRR at desired FAH
		frr[_key] = y_vals[np.argmin(abs(x_vals - desired_fah))]
		_rel_improv[_key] = (frr[relative_rir] - frr[_key]) / frr[relative_rir] * 100
		print("{} - frr : {}, relative improvement : {}".format(_key, frr[_key], _rel_improv[_key]))


		# plot
		plt.plot(x_vals, y_vals * 100, label=_key, marker=markers[idx])

	# global plot paramters
	plt.legend()
	plt.axvline(x=desired_fah, color='k', linestyle='--', label="FAH = {}".format(desired_fah))
	plt.xlabel("False alarms per hour")
	plt.xlim([0, XLIM])
	plt.ylabel("False rejection rate - %")
	plt.ylim([0, YLIM])
	plt.grid()
	plt.savefig("exp1_{}_roc.png".format(_condition))

	# keep track for average improvement
	for _key in _rel_improv.keys():
		if _key in avg_rel_improv:
			avg_rel_improv[_key].append(_rel_improv[_key])
		else:
			avg_rel_improv[_key] = [_rel_improv[_key]]

	print("\n")

print("AVERAGE IMPROVEMENT RELATIVE TO {}".format(relative_rir))
for _key in avg_rel_improv.keys():
	print("{} : {}".format(_key, np.mean(avg_rel_improv[_key])))



==> results/experiment2_plot.py <==
import numpy as np
import matplotlib
import matplotlib.pyplot as plt
import os
from collections import OrderedDict

font = {'family' : 'Helvetica',
        'weight' : 'normal',
        'size'   : 12}
matplotlib.rc('font', **font)


# define conditions
condition_ylim = {
	"clean": 1,
	"62_speech_57": 25,
	"62_sounds_57": 15,
	"67_speech_65": 50,
	"67_sounds_65": 30
}
relative_rir = "HYB MAT"

avg_rel_improv = dict()
for _condition in condition_ylim.keys():

	print("CONDITION : {}".format(_condition))

	YLIM = condition_ylim[_condition]

	# get relevant curves
	XLIM = 0.5
	desired_fah = 0.125
	rir_types = OrderedDict([
		# ("ISM MAT", "ism_materials.npz"),
		# ("HYB T60", "srt.npz"),
		("HYB MAT", "srt_materials.npz"),
		("HYB FREQ", "srt_freq.npz"),
		("HYB FREQ AIR", "srt_freq_air.npz")
	])
	markers = ['o', '^', 'v', 'x']

	# plot curves
	x_vals = np.arange(0., 10., 0.01)
	plt.figure()
	_rel_improv = dict()
	frr = dict()
	for idx, _key in enumerate(rir_types.keys()):

		# load data
		fp = os.path.join("curves", _condition, rir_types[_key])
		data = np.load(fp)
		y_vals = data["y_vals"]

		# get FRR at desired FAH
		frr[_key] = y_vals[np.argmin(abs(x_vals - desired_fah))]
		_rel_improv[_key] = (frr[relative_rir] - frr[_key]) / frr[relative_rir] * 100
		print("{} - frr : {}, relative improvement : {}".format(_key, frr[_key], _rel_improv[_key]))


		# plot
		plt.plot(x_vals, y_vals * 100, label=_key, marker=markers[idx])

	# global plot paramters
	plt.legend()
	plt.axvline(x=desired_fah, color='k', linestyle='--', label="FAH = {}".format(desired_fah))
	plt.xlabel("False alarms per hour")
	plt.xlim([0, XLIM])
	plt.ylabel("False rejection rate - %")
	plt.ylim([0, YLIM])
	plt.grid()
	plt.savefig("exp2_{}_roc.png".format(_condition))

	# keep track for average improvement
	for _key in _rel_improv.keys():
		if _key in avg_rel_improv:
			avg_rel_improv[_key].append(_rel_improv[_key])
		else:
			avg_rel_improv[_key] = [_rel_improv[_key]]

	print("\n")

print("AVERAGE IMPROVEMENT RELATIVE TO {}".format(relative_rir))
for _key in avg_rel_improv.keys():
	print("{} : {}".format(_key, np.mean(avg_rel_improv[_key])))



==> results/experiment3_plot.py <==
import numpy as np
import matplotlib
import matplotlib.pyplot as plt
import os
from collections import OrderedDict

font = {'family' : 'Helvetica',
        'weight' : 'normal',
        'size'   : 18}
matplotlib.rc('font', **font)


# define conditions
condition_ylim = {
	"clean": 0.02,
	"62_speech_57": 0.35,
	"62_sounds_57": 0.25,
	"67_speech_65": 0.70,
	"67_sounds_65": 0.40
}
relative_rir = "ISM RT60"

avg_rel_improv = dict()
for _condition in condition_ylim.keys():

	print("CONDITION : {}".format(_condition))

	YLIM = condition_ylim[_condition]

	# get relevant curves
	XLIM = 0.5
	desired_fah = 0.125
	rir_types = OrderedDict([
		("ISM RT60", "ism.npz"),
		("ISM MAT", "ism_materials.npz"),
		("HYB MAT", "srt_materials.npz"),
		("HYB FREQ", "srt_freq.npz"),
		("HYB FREQ AIR", "srt_freq_air.npz")
	])
	markers = ['o', '^', 'v', 'x', '>', '<']

	# plot curves
	x_vals = np.arange(0., 10., 0.01)
	plt.figure()
	_rel_improv = dict()
	frr = dict()
	for idx, _key in enumerate(rir_types.keys()):

		# load data
		fp = os.path.join("curves", _condition, rir_types[_key])
		data = np.load(fp)
		y_vals = data["y_vals"]

		# get FRR at desired FAH
		frr[_key] = y_vals[np.argmin(abs(x_vals - desired_fah))]
		_rel_improv[_key] = (frr[relative_rir] - frr[_key]) / frr[relative_rir] * 100
		print("{} - frr : {}, relative improvement : {}".format(_key, frr[_key], _rel_improv[_key]))


		# plot
		plt.plot(x_vals, y_vals, label=_key, marker=markers[idx])

	# global plot paramters
	plt.legend()
	plt.axvline(x=desired_fah, color='k', linestyle='--', label="FAH = {}".format(desired_fah))
	plt.xlabel("False alarms per hour")
	plt.xlim([0, XLIM])
	plt.ylabel("False rejection rate - %")
	plt.ylim([0, YLIM])
	plt.grid()
	plt.tight_layout()
	plt.savefig("exp3_{}_roc.png".format(_condition))

	# keep track for average improvement
	for _key in _rel_improv.keys():
		if _key in avg_rel_improv:
			avg_rel_improv[_key].append(_rel_improv[_key])
		else:
			avg_rel_improv[_key] = [_rel_improv[_key]]

	print("\n")

print("AVERAGE IMPROVEMENT RELATIVE TO {}".format(relative_rir))
for _key in avg_rel_improv.keys():
	print("{} : {}".format(_key, np.mean(avg_rel_improv[_key])))



==> results/experiment4_plot.py <==
import numpy as np
import matplotlib
import matplotlib.pyplot as plt
import os
from collections import OrderedDict

font = {'family' : 'Helvetica',
        'weight' : 'normal',
        'size'   : 18}
matplotlib.rc('font', **font)


# define conditions
condition_ylim = {
	"clean": 0.02,
	"62_speech_57": 0.55,
	"62_sounds_57": 0.25,
	"67_speech_65": 0.90,
	"67_sounds_65": 0.40
}
relative_rir = "ISM T60"

avg_rel_improv = dict()
for _condition in condition_ylim.keys():

	print("CONDITION : {}".format(_condition))

	YLIM = condition_ylim[_condition]

	# get relevant curves
	XLIM = 0.5
	desired_fah = 0.125
	rir_types = OrderedDict([
		("ISM T60", "ism.npz"),
		("SRT T60", "srt.npz"),
		# ("HYB T60", "hyb.npz"),
		# ("ISM MAT", "ism_materials.npz"),
		# ("SRT MAT", "srt_materials.npz"),
		("HYB MAT", "hyb_materials.npz"),
		("HYB FREQ", "hyb_freq.npz"),
		("HYB FREQ AIR", "hyb_freq_air.npz")
	])
	markers = ['o', '^', 'v', 'x', '>', '<', 'D', '+']

	# plot curves
	x_vals = np.arange(0., 10., 0.01)
	plt.figure()
	_rel_improv = dict()
	frr = dict()
	for idx, _key in enumerate(rir_types.keys()):

		# load data
		fp = os.path.join("curves_v2", _condition, rir_types[_key])
		data = np.load(fp)
		y_vals = data["y_vals"]

		# get FRR at desired FAH
		frr[_key] = y_vals[np.argmin(abs(x_vals - desired_fah))]
		_rel_improv[_key] = (frr[relative_rir] - frr[_key]) / frr[relative_rir] * 100
		print("{} - frr : {}, relative improvement : {}".format(_key, frr[_key], _rel_improv[_key]))


		# plot
		plt.plot(x_vals, y_vals, label=_key, marker=markers[idx])

	# global plot paramters
	plt.legend()
	plt.axvline(x=desired_fah, color='k', linestyle='--', label="FAH = {}".format(desired_fah))
	plt.xlabel("False alarms per hour")
	plt.xlim([0, XLIM])
	plt.ylabel("False rejection rate")
	plt.ylim([0, YLIM])
	plt.grid()
	plt.tight_layout()
	plt.savefig("exp4_{}_roc.png".format(_condition))

	# keep track for average improvement
	for _key in _rel_improv.keys():
		if _key in avg_rel_improv:
			avg_rel_improv[_key].append(_rel_improv[_key])
		else:
			avg_rel_improv[_key] = [_rel_improv[_key]]

	print("\n")

print("AVERAGE IMPROVEMENT RELATIVE TO {}".format(relative_rir))
for _key in avg_rel_improv.keys():
	print("{} : {}".format(_key, np.mean(avg_rel_improv[_key])))



==> results/interspeech.py <==
import numpy as np
import matplotlib
import matplotlib.pyplot as plt
import os
from collections import OrderedDict

font = {'family' : 'Times New Roman',
        'weight' : 'normal',
        'size'   : 18}
matplotlib.rc('font', **font)

plt.rc('axes', labelsize=24)    # fontsize of the x and y labels
plt.rc('xtick', labelsize=24)    # fontsize of the tick labels
plt.rc('ytick', labelsize=24)    # fontsize of the tick labels


# define conditions
condition_ylim = {
	"clean": [0, 0.02],
	"speech": [0.05, 0.2],
	"non_speech": [0.025, 0.2],
	"speech_2dB": [0.10, 0.4],
	"non_speech_2dB": [0.05, 0.3],
}
relative_rir = "ReverbDB"

avg_rel_improv = dict()
for _condition in condition_ylim.keys():

	print("CONDITION : {}".format(_condition))

	YLIM = condition_ylim[_condition]

	# get relevant curves
	XLIM = 0.5
	desired_fah = 0.125
	## PAPER plot
	rir_types = OrderedDict([
		("ReverbDB", "BUTReverb.npz"),
		# ("Additive", "additive_noise.npz"),
		("ISM", "SIM_BUTReverb_ism17.npz"),
		# ("ISM AIR", "SIM_BUTReverb_ism17_air.npz"),
		("ISM MAT", "SIM_BUTReverb_ism17_freq_dep.npz"),
		# ("ISM MAT AIR", "SIM_BUTReverb_ism17_freq_dep_air.npz"),
		("SRT", "SIM_BUTReverb_srt.npz"),
		("SRT [11]", "SIM_BUTReverb_pygsound.npz"),
		# ("SRT AIR", "SIM_BUTReverb_srt_air.npz"),
		# ("SRT MAT", "SIM_BUTReverb_srt_freq_dep.npz"),
		# ("SRT MAT AIR", "SIM_BUTReverb_srt_freq_dep_air.npz"),
		# ("HYB", "SIM_BUTReverb_hyb17.npz"),
		("HYB AIR", "SIM_BUTReverb_hyb17_air.npz"),
		# ("HYB MAT", "SIM_BUTReverb_hyb17_freq_dep.npz"),
		# ("HYB MAT AIR", "SIM_BUTReverb_hyb17_freq_dep_air.npz"),
		
	])
	# rir_types = OrderedDict([
	# 	# ("ReverbDB", "BUTReverb.npz"),
	# 	# ("Additive", "additive_noise.npz"),
	# 	("ISM", "SIM_BUTReverb_ism17.npz"),
	# 	# ("ISM AIR", "SIM_BUTReverb_ism17_air.npz"),
	# 	# ("ISM MAT", "SIM_BUTReverb_ism17_freq_dep.npz"),
	# 	# ("ISM MAT AIR", "SIM_BUTReverb_ism17_freq_dep_air.npz"),
	# 	# ("SRT", "SIM_BUTReverb_srt.npz"),
	# 	# ("SRT [10]", "SIM_BUTReverb_pygsound.npz"),
	# 	("SRT AIR", "SIM_BUTReverb_srt_air.npz"),
	# 	("SRT MAT", "SIM_BUTReverb_srt_freq_dep.npz"),
	# 	("SRT MAT AIR", "SIM_BUTReverb_srt_freq_dep_air.npz"),
	# 	# ("HYB", "SIM_BUTReverb_hyb17.npz"),
	# 	("HYB AIR", "SIM_BUTReverb_hyb17_air.npz"),
	# 	("HYB MAT", "SIM_BUTReverb_hyb17_freq_dep.npz"),
	# 	("HYB MAT AIR", "SIM_BUTReverb_hyb17_freq_dep_air.npz"),
		
	# ])
	markers = ['o', '^', 'v', 'x', '>', '<', 'D', '+']

	# plot curves
	x_vals = np.arange(0., 10., 0.01)
	plt.figure()
	_rel_improv = dict()
	frr = dict()
	for idx, _key in enumerate(rir_types.keys()):

		# load data
		fp = os.path.join("curves_interspeech", _condition, rir_types[_key])
		data = np.load(fp)
		y_vals = data["frr"]

		# get FRR at desired FAH
		frr[_key] = y_vals[np.argmin(abs(x_vals - desired_fah))]
		_rel_improv[_key] = (frr[relative_rir] - frr[_key]) / frr[relative_rir] * 100
		print("{} - frr : {}, relative improvement : {}".format(_key, frr[_key], _rel_improv[_key]))


		# plot
		plt.plot(x_vals, y_vals, label=_key, marker=markers[idx])

	# global plot paramters
	plt.legend(loc="upper right")
	plt.axvline(x=desired_fah, color='k', linestyle='--', label="FAH = {}".format(desired_fah))
	plt.xlabel("False alarms per hour")
	plt.xlim([0, XLIM])
	plt.ylabel("False rejection rate")
	plt.ylim(YLIM)
	plt.grid()
	plt.tight_layout()
	plt.savefig("interspeech_{}_det.png".format(_condition))

	# keep track for average improvement
	for _key in _rel_improv.keys():
		if _key in avg_rel_improv:
			avg_rel_improv[_key].append(_rel_improv[_key])
		else:
			avg_rel_improv[_key] = [_rel_improv[_key]]

	print("\n")

print("AVERAGE IMPROVEMENT RELATIVE TO {}".format(relative_rir))
for _key in avg_rel_improv.keys():
	print("{} : {}".format(_key, np.mean(avg_rel_improv[_key])))



==> results/plot_filters.py <==
import numpy as np
import matplotlib.pyplot as plt

import matplotlib
font = {'family' : 'Times New Roman',
        'weight' : 'normal',
        'size'   : 24}
matplotlib.rc('font', **font)

fs = 16000
nfft = 512

octave_bands = [125, 250, 500, 1000, 2000, 4000, 8000]

h = np.load("filters.npy")
n_freq = nfft // 2 + 1
freq_vals = np.arange(n_freq) / float(nfft) * fs
n_filters = h.shape[1]

fig = plt.figure(figsize=(9, 5))
ax = plt.gca()
# ax = fig.add_axes([0.1, 0.1, 0.6, 0.75])
for i in range(n_filters):
    ax.plot(freq_vals, h[:, i], label=octave_bands[i])
plt.grid()
ax.set_xlabel("Frequency (Hz)")
ax.set_xscale('log')
ax.set_xlim([60, 8000])
lgd = ax.legend(loc='center left', bbox_to_anchor=(1, 0.5), borderaxespad=0.)
plt.tight_layout()

# plt.show()
plt.savefig("filter_banks.png", bbox_inches='tight')

